From WiscKey to Bourbon: A Learned Index for Log-Structured Merge Trees

We introduce BOURBON, a log-structured merge (LSM) tree that utilizes machine learning to provide fast lookups. We base the design and implementation of BOURBON on empirically-grounded principles that we derive through careful analysis of LSM design. BOURBON employs greedy piecewise linear regression to learn key distributions, enabling fast lookup with minimal computation, and applies a cost-benefit strategy to decide when learning will be worthwhile. Through a series of experiments on both synthetic and real-world datasets, we show that BOURBON improves lookup performance by 1.23x-1.78x as compared to state-of-the-art production LSMs.

==> spell.sh <==
#!/bin/bash
for i in $(ls *.tex | grep -v macros.tex | grep -v bib.tex | grep -v main.tex); do ispell $i; done
rm -rf *.tex.bak
